A Deep Recurrent Framework for Cleaning Motion Capture Data

We present a deep, bidirectional, recurrent framework for cleaning noisy and incomplete motion capture data. It exploits temporal coherence and joint correlations to infer adaptive filters for each joint in each frame. A single model can be trained to denoise a heterogeneous mix of action types, under substantial amounts of noise. A signal that has both noise and gaps is preprocessed with a second bidirectional network that synthesizes missing frames from surrounding context. The approach handles a wide variety of noise types and long gaps, does not rely on knowledge of the noise distribution, and operates in a streaming setting. We validate our approach through extensive evaluations on noise both in joint angles and in joint positions, and show that it improves upon various alternatives.

==> MAKEPDF.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex ms
bibtex ms
pdflatex ms
pdflatex ms

case "$OSTYPE" in
  darwin*)  open ms.pdf ;;
  *)        gopen ms.pdf ;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
# rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*

